Fully coupled photochemistry of the deuterated ionosphere of Mars and its effects on escape of H and D

Although deuterium (D) on Mars has received substantial attention, the deuterated ionosphere remains relatively unstudied. This means that we also know very little about non-thermal D escape from Mars, since it is primarily driven by excess energy imparted to atoms produced in ion-neutral reactions. Most D escape from Mars is expected to be non-thermal, highlighting a gap in our understanding of water loss from Mars. In this work, we set out to fill this knowledge gap. To accomplish our goals, we use an upgraded 1D photochemical model that fully couples ions and neutrals and does not assume photochemical equilibrium. To our knowledge, such a model has not been applied to Mars previously. We model the atmosphere during solar minimum, mean, and maximum, and find that the deuterated ionosphere behaves similarly to the H-bearing ionosphere, but that non-thermal escape on the order of 8000-9000 cm$^{-2}$s$^{-1}$ dominates atomic D loss under all solar conditions. The total fractionation factor, $f$, is $f=0.04$--0.07, and integrated water loss is 147--158 m GEL. This is still less than geomorphological estimates. Deuterated ions at Mars are likely difficult to measure with current techniques due to low densities and mass degeneracies with more abundant H ions. Future missions wishing to measure the deuterated ionosphere in situ will need to develop innovative techniques to do so.

==> anc/Cangi2023_si.tex <==

\documentclass[draft, jgrga]{agutexSI2019}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%  SUPPORTING INFORMATION TEMPLATE
%
\usepackage{graphicx}
\usepackage{longtable}
\usepackage{booktabs}
\usepackage{float}
\usepackage{makecell}
\usepackage{multirow}

\usepackage{xr} % reference figs in SI doc
\externaldocument{Cangi2023_Revised}

% EXTRA JOURNAL ABBREVITATIONS
\newcommand\planss{Planet.~Space~Sci.}%  % Planetary Space Science 
\newcommand\jcp{JChPh}%     % Journal of Chemical Physics 
\newcommand\icarus{Icarus}% % Icarus
%  Uncomment the following command to allow illustrations to print
%   when using Draft:
\setkeys{Gin}{draft=false}
%
%
%% ------------------------------------------------------------------------ %%
%
%  ENTER PREAMBLE
%
%% ------------------------------------------------------------------------ %%

% Author names in capital letters:
\authorrunninghead{CANGI, CHAFFIN, YELLE, GREGORY, DEIGHAN}

% Shorter version of title entered in capital letters:
\titlerunninghead{Deuterated ionosphere of Mars}

%Corresponding author mailing address and e-mail address:
\authoraddr{Corresponding author: E. M. Cangi,
Laboratory for Atmospheric and Space Physics, University of
Colorado, Boulder, CO 80303, USA.
(eryn.cangi@lasp.colorado.edu)}

\begin{document}

%% ------------------------------------------------------------------------ %%
%
%  TITLE
%
%% ------------------------------------------------------------------------ %%

\title{Supporting Information for ``Fully coupled photochemistry of the deuterated ionosphere of Mars and its effects on escape of H and D''}
%
%% ------------------------------------------------------------------------ %%
%
%  AUTHORS AND AFFILIATIONS
%
%% ------------------------------------------------------------------------ %%

\authors{E. M. Cangi\affil{1},
         M. S. Chaffin\affil{1},
         R. V. Yelle\affil{2},
         B. Gregory\affil{1},
         J. Deighan\affil{1}}


\affiliation{1}{Laboratory for Atmospheric and Space Physics, University of Colorado Boulder}
\affiliation{2}{Lunar and Planetary Laboratory, University of Arizona}
%% ------------------------------------------------------------------------ %%
%
%  BEGIN ARTICLE
%
%% ------------------------------------------------------------------------ %%


\begin{article}

%% ------------------------------------------------------------------------ %%
%
%  TEXT
%
%% ------------------------------------------------------------------------ %%

\section*{Contents of this file}

\begin{enumerate}
    \item Text S1: Using the reaction network spreadsheet and comments on Table \ref{tab:NonDReactions}
    \item Text S2: Reasonableness of the assumption that all excess energy in a non-thermal reaction ends up in produced atomic H or D
    \item Figure S1: Vertical density profiles of all modeled species
    \item Figure S2: Density profiles of neutral deuterated species and their H-bearing analogues as a function of solar cycle
    \item Figure S3: Comparison of densities with \citeA{Fox2021}
    \item Figure S4: Water loss as a function of fractionation factor
    \item Table S1: Complete input for the reaction network (separate Excel file)
    \item Table S2: Human readable table of the non-deuterated reaction network
    \item Table S3: Citations for Table \ref{tab:NonDReactions} 
\end{enumerate}



\section*{Introduction}

These supplementary figures and table add additional details about the model inputs and results. We hope that other photochemical modelers looking for rate coefficient sources, or anyone interested in the details of the chemistry, will find the complete table of reactions and rate coefficients useful. 

\section*{Text S1: Using the reaction network spreadsheet and comments on Table \ref{tab:NonDReactions}} 

The non-deuterated reaction network is printed in Table S2, complementary to Table \ref{tab:DREACTIONS}. The reaction network can be also be viewed in Table S1 (Excel spreadsheet). All reactions used in the model are shown there, both deuterated and non-deuterated. Table S1 can be read into the model; for details, see the Zenodo repository \cite{Cangi2022}. 

The spreadsheet has four sheets: \textbf{Neutral reactions}, \textbf{Ion reactions}, \textbf{Photodissociation}, and \textbf{Photoionization}. The column name meanings common to all sheets are as follows:

\begin{itemize}
    \item R1, R2, R3: Reactant species names. ``pl'' indicates $^+$ for cations. E here is electron.
    \item P1, P2, P3: Product species names
    \item M2, M1, pow: Heavy isotopologue mass, light isotopologue mass, and power, used for estimating unmeasured reaction rate coefficients of deuterated reactions by assuming proportionality to the mass ratio of the deuterated isotopologue and its hydrogen analogue (see main text). Please note that in the spreadsheet, ``pow'' is usually equal to -0.5 because the calculation as performed in the model is  $\left(\frac{M_2}{M_1}\right)^{-0.5}$, but we print it in the main paper text as the more easily readable $\sqrt{\frac{M_1}{M_2}}$.
    \item BR: Branching ratio, used for reactions with identical reactants but differing products to identify percent of reactions which lead to each unique product set.
    \item kA, kB, kC: coefficients used for the standard Arrhenius equation (equation \ref{eqn:arrhenius}), i.e. k$_{\inf}$, the rate in the high-pressure limit.
    \item k0A, k0B, k0C: coefficients for the low-pressure limit used with certain equations which use either the Troe form or the termolecular expression \cite{Burkholder2019}.
    \item kradA, kradB, kradC: coefficients used for the Troe form
    \item F: Troe parameter
    \item Trange: Range of temperatures for which reaction is valid. Not always guaranteed to match perfectly with Mars temperatures.
    \item Reference: Citation for rate in short form (AuthorYear, method description, or database acronym)
    \item Notes: Additional caveats or usage notes
\end{itemize}

The neutral spreadsheet contains the following information in the type column:

\begin{itemize}
    \item 1: Pressure-independent unimolecular reactions, such as spontaneous de-excitation.
    \item 2: Pressure-independent bimolecular neutral-neutral reactions.
    \item 4: Pressure-dependent association reactions, as described by \citeA{Vuitton2019}
    \item 5 and 6: OH + CO or OD + CO bimolecular, pressure-dependent association reactions,  as described by \citeA{Vuitton2019}
\end{itemize}

For the Troe form and termolecular equations, the reader is directed to Appendix B of \citeA{Vuitton2019}.

The ion reaction sheet also contains:

\begin{itemize}
    \item Type:
    \begin{itemize}
        \item -2: Bimolecular ion-neutral reactions
        \item -4: Dissociative recombination reactions
    \end{itemize}
    \item excessE (eV): excess energy computed by taking the difference $\Delta H_f^{\mathrm{products}} - \Delta H_f^{\mathrm{reactants}} - E$, where $E$ is the escape energy of either atomic H or D. If positive, this number indicates that the reaction can produce a hot atom. 
    \item NTEscape: Whether the reaction contributes to non-thermal escape of H, D, H$_2$ or HD by virtue of being exothermic.
    \item hotH, hotD, hotH2, hotHD: Flags to indicate what types of hot atoms/molecules are produced by the reaction, for use internally by the model.
\end{itemize}

Bimolecular reaction rate coefficients for neutrals and ions are computed using the entries in the columns described above with the equation:

\begin{equation} \label{eqn:arrhenius}
    k = BR \left(\frac{M_2}{M_1}\right)^{pow} AT^B e^{C/T}
\end{equation}

For non-deuterated reactions, M2=M1=1 and pow=0. For reactions with only one unique product set, BR=1. 

Photodissociation and photoionization reactions do not have specific rate coefficients because they are computed for a given altitude as a function of the insolation by wavelength and overhead column density. Some, however, use the branching ratio term.

We note the references for the reaction rate coefficients in the table, with the keys described in Table \ref{tab:refkeys}. In some cases, reaction rate coefficient information was collected directly from databases such as the UMIST database \cite{UMIST}, or the KIDA database \cite{KIDA}. These databases may reference papers which we also reference directly here. Some reactions have many sources available for rate coefficient measurements. We have generally tried to use the more recent sources when available, and mostly use sources similar to those used by other recent works in Mars photochemical literature \cite<e.g.>{Fox2015a, Fox2021}. 

For O$_2^+$ dissociative recombination, a key process in the ionosphere, we have selected the rate coefficient identified by \citeA{Spanel1993}, which is valid for a broad range of temperatures ($300\mathrm{ K} \leq T_e \leq 2000\mathrm{ K}$). In contrast, \citeA{Fox2009} previously used a combination of other rates for different temperature regimes. At present, our model does not have the functionality to impose different rate coefficients at different temperatures, so we use the more broadly applicable rate coefficient. As pointed out by \citeA{Fox2009}, the resulting rate of O$_2^+$ dissociative recombination is not terribly sensitive to minor variations in the selected rate coefficient, so we do not anticipate any significant effect to our results as a result of this rate coefficient choice. Our O$_2^+$ profile also agrees reasonably well with those published by \citeA{Fox2009, Fox2015b}, with differences attributable to different choices of boundary conditions, included reactions, and model extent.

Some reactions listed in Table \ref{tab:NonDReactions} also have special forms, as described in the main text. As in the main text, the types are fully described by \citeA{Vuitton2019}. We list them here:

\begin{itemize}
	\item Type 4 (pressure dependent association): Reactions 14, 15, 58, 89b
	\item Type 5 (pressure dependent bi-molecular): Reactions 16b, 22
	\item Type 6 (pressure dependent bi-molecular):  Reaction 16a
\end{itemize}

\section*{Text S2: Reasonableness of the assumption that all excess energy in a non-thermal reaction ends up in produced atomic H or D }

We can show this to be reasonable by calculating a ratio of the velocity of the light product (atomic H or D) in the case where (1) it gains all the excess energy to a case where (2) both products acquire excess energy. By assuming conservation of energy and momentum, the ratio of the light product velocity in case (1) to case (2) can be shown to be 

\begin{equation}
	\frac{v_1}{v_2} = \sqrt{\frac{R}{R+1}},
\end{equation}

where $\mathrm{R = m_{product2} / m_{H,D}}$. If the product set consists of H and the heaviest species in the model, O$_3$, then $v_1/v_2=0.99$, that is, the velocity of atomic H if it gains all excess energy is 99\% of what we would otherwise calculate if we allowed O$_3$ to also gain excess energy. On the other end of the spectrum, the product set with the smallest value of $R$ would be H and H ($R=1$). In that case, energy is shared equally between the two produced H atoms, but $v_1/v_2=0.70$, which is close to what it would be if energy were not split at all.


%% ------------------------------------------------------------------------ %%
%%  REFERENCE LIST AND TEXT CITATIONS

\bibliography{Cangi2023} 

%% ------------------------------------------------------------------------ %%
%
%  END ARTICLE
%
%% ------------------------------------------------------------------------ %%


\end{article}
\clearpage


\begin{figure}
    \includegraphics[width=0.9\linewidth]{figs/final_atm_for_SI.pdf}
    \caption{The complete atmosphere, with all species, at the end of the solar mean simulation.}
    \label{fig:fullatmo}
\end{figure}

\begin{figure}
    \includegraphics[width=\linewidth]{figs/neutral_species.pdf}
    \caption{Densities of neutral deuterated species and their H-bearing analogues. Some minor species are not plotted in order to maintain legibility of the more abundant species.}
    \label{fig:D_and_H_neutral_densities}
\end{figure}


\begin{figure}
	\includegraphics[width=\linewidth]{figs/comp_fox2021_smean.pdf}
	\caption{Comparison of model output with \citeA{Fox2021}, their model output and NGIMS densities for three principal ions.}
	\label{fig:compfox2021}
\end{figure}

\begin{figure}
	\includegraphics[width=\linewidth]{figs/waterloss_vs_f.pdf}
	\caption{Water loss as a function of fractionation factor for D/H = 5.5$\times$ SMOW, primordial D/H = 1 $\times$ SMOW., and 30 m GEL present-day water inventory.}
	\label{fig:simplewaterloss}
\end{figure}

% TABLE % 


%
% EXAMPLE LARGE TABLE (UPLOADED SEPARATELY)
\begin{table}
	\settablenum{S1} %%Change number for each table
	\caption{Complete reaction rate coefficient input spreadsheet (Excel spreadsheet uploaded separately)}
\end{table}

\begin{small}
	\begin{longtable}{p{0.5cm}l@{~$\rightarrow$~}lp{0.4cm}p{0.6cm}llp{0.8cm}}
		\caption{Non-deuterated reactions used in the model. Reactions 1-13b: column rate $\nu$ in cm$^{-2}$s$^{-1}$. Reactions 14-298b: rate coefficients in units of cm$^3$ molecule$^{-1}$ s$^{-1}$ for bimolecular reactions and cm$^6$ molecule$^{-1}$ s$^{-1}$ for termolecular reactions. BR = branching ratio; MS = mass scaling, F = Troe parameter (only relevant for certain neutral reactions). For Reactions 1-13b, the Ref column refers to the reference for the cross section.}\label{tab:NonDReactions} \\
		\toprule
		&  \multicolumn{2}{c}{Reaction} &  BR &                       MS &                                                                                                                                   Rate coefficient &  F &                   Ref \\
		\midrule
		\endfirsthead
		
		\toprule
		& \multicolumn{2}{c}{Reaction}  &  BR &                       MS &                                                                                                                                   Rate coefficient & F &                Ref \\
		\midrule
		\endhead
		\midrule
		\multicolumn{8}{r}{{Continued on next page}} \\
		\midrule
		\endfoot
		
		\bottomrule
		\endlastfoot
		\multicolumn{8}{c}{Photodissociation and photoionization} \\
		1a &     $\mathrm{CO}$ &       $\mathrm{CO^+}$    &      &  & $\nu_{\mathrm{col}}=2.6\times10^{-11}$ &   & V19  \\
		1b &                   &       $\mathrm{C + O}$   &      &  & $\nu_{\mathrm{col}}=2.4\times10^{-12}$ &   &  V19 \\
		1c &                   &       $\mathrm{O + C^+}$ &      &  & $\nu_{\mathrm{col}}=2.3\times10^{-12}$ &   & V19  \\
		1d &                   &       $\mathrm{C + O^+}$ &      &  & $\nu_{\mathrm{col}}=1.8\times10^{-12}$ &   &  V19 \\
		%%%%%% CO2 %%%%%%
		2a &   $\mathrm{CO_2}$ &   $\mathrm{CO + O(^1D)}$     &      &  & $\nu_{\mathrm{col}}=1.0\times10^{-10}$&   &  SwRI \\
		2b &                   &        $\mathrm{CO_2^+}$     &      &  & $\nu_{\mathrm{col}}=5.6\times10^{-11}$&   & V19  \\
		2c &                   &        $\mathrm{CO + O}$     &      &  & $\nu_{\mathrm{col}}=2.1\times10^{-11}$&   &  SwRI \\
		2d &                   &      $\mathrm{O^+ + CO}$     &      &  & $\nu_{\mathrm{col}}=4.5\times10^{-12}$ &   &  V19  \\
		2e &                   &       $\mathrm{C + O_2}$     &      &  & $\nu_{\mathrm{col}}=3.6\times10^{-12}$&   &   V19 \\
		2f &                   &      $\mathrm{CO^+ + O}$     &      &  & $\nu_{\mathrm{col}}=3.0\times10^{-12}$&   & V19  \\
		2g &                   &     $\mathrm{C^+ + O_2}$     &      &  & $\nu_{\mathrm{col}}=2.3\times10^{-12}$&   &  V19 \\
		2h &                   &         $\mathrm{C + O + O}$ &      &  & $\nu_{\mathrm{col}}=2.2\times10^{-14}$ &   &  V19 \\
		  %%%%%%%%%%%% H %%%%%%%%%%%%%
		3 &      $\mathrm{H}$ &           $\mathrm{H^+}$ &      &  & $\nu_{\mathrm{col}}=7.5\times10^{-12}$ & &  V19 \\
		%%%%%%%%%%%% H2 %%%%%%%%%%%%%
		4a &    $\mathrm{H_2}$ &         $\mathrm{H_2^+}$ &      &  & $\nu_{\mathrm{col}}=6.2\times10^{-12}$ & &  V19 \\
		4b &                   &         $\mathrm{H + H}$ &      &  & $\nu_{\mathrm{col}}=3.8\times10^{-12}$ & &  SwRI \\
		4c &                   &         $\mathrm{H^+ + H}$ &    &  & $\nu_{\mathrm{col}}=6.9\times10^{-13}$ & & V19  \\
		%%%%%%%%%%%% H2O %%%%%%%%%%%%%
		5a &   $\mathrm{H_2O}$ &        $\mathrm{H + OH}$ &      &  & $\nu_{\mathrm{col}}=9.0\times10^{-10}$ & & SwRI  \\
		5b &                   &  $\mathrm{H_2 + O(^1D)}$ &      &  & $\nu_{\mathrm{col}}=5.7\times10^{-11}$ & &  SwRI \\
		5c &                   &        $\mathrm{H_2O^+}$ &      &  & $\nu_{\mathrm{col}}=3.3\times10^{-11}$ & & V19  \\
		5d &                   &      $\mathrm{OH^+ + H}$ &      &  & $\nu_{\mathrm{col}}=6.4\times10^{-12}$ & & V19  \\
		5e &                   &      $\mathrm{H^+ + OH}$ &      &  & $\nu_{\mathrm{col}}=2.9\times10^{-12}$ & &  V19 \\
		5f &                   &     $\mathrm{O^+ + H_2}$ &      &  & $\nu_{\mathrm{col}}=3.8\times10^{-13}$ & &  V19 \\
		5g &                   &     $\mathrm{H + H + O}$ &      &  & $\nu_{\mathrm{col}}=0$ & & SwRI  \\
		
		%%%%%%%%%%%% H2O2 %%%%%%%%%%%%%
		6a & $\mathrm{H_2O_2}$ &       $\mathrm{OH + OH}$ &      &  & $\nu_{\mathrm{col}}=1.1\times10^{-8}$ & &  SwRI \\
		6b &                   &      $\mathrm{HO_2 + H}$ &      &  & $\nu_{\mathrm{col}}=6.3\times10^{-10}$ & &  SwRI \\
		6c &                   &        $\mathrm{H_2O + O(^1D)}$ &      &  & $\nu_{\mathrm{col}}=0$ & & SwRI  \\
		%%%%%%%%%%%% HO2 %%%%%%%%%%%%%
		7 &   $\mathrm{HO_2}$ &        $\mathrm{OH + O}$ &      &  & $\nu_{\mathrm{col}}=6.9\times10^{-8}$ & & SwRI  \\
		%%%%%%%%%%%% N2 %%%%%%%%%%%%%
		8a &    $\mathrm{N_2}$ &         $\mathrm{N_2^+}$ &      &  & $\nu_{\mathrm{col}}=3.2\times10^{-11}$ & & V19  \\
		8b &                   &       $\mathrm{N^+ + N}$ &      &  & $\nu_{\mathrm{col}}=4.5\times10^{-12}$ & &  V19 \\
		%%%%%%%%%%%% NO %%%%%%%%%%%%%
		9a &     $\mathrm{NO}$ &         $\mathrm{N + O}$ &      &  & $\nu_{\mathrm{col}}=4.6\times10^{-9}$ & &  V19 \\
		9b &                   &          $\mathrm{NO^+}$ &      &  & $\nu_{\mathrm{col}}=1.5\times10^{-10}$& & V19  \\
		%%%%%%%%%%%% O %%%%%%%%%%%%%
		10 &      $\mathrm{O}$ &           $\mathrm{O^+}$ &      &  & $\nu_{\mathrm{col}}=1.9\times10^{-11}$ & &  V19 \\
		%%%%%%%%%%%% O2 %%%%%%%%%%%%%
		11a &    $\mathrm{O_2}$ &    $\mathrm{O + O(^1D)}$ &      &  & $\nu_{\mathrm{col}}=2.0\times10^{-10}$ & &  SwRI \\
		11b &                   &         $\mathrm{O + O}$ &      &  & $\nu_{\mathrm{col}}=1.2\times10^{-11}$ & &  SwRI \\
		11c &                   &         $\mathrm{O_2^+}$ &      &  & $\nu_{\mathrm{col}}=1.2\times10^{-11}$ & &  V19 \\
		%%%%%%%%%%%% O3 %%%%%%%%%%%%%
		12a &    $\mathrm{O_3}$ &  $\mathrm{O_2 + O(^1D)}$ &      &  & $\nu_{\mathrm{col}}=9.3\times10^{-7}$ & &  SwRI \\
		12b &                   &       $\mathrm{O_2 + O}$ &      &  & $\nu_{\mathrm{col}}=1.6\times10^{-7}$ & & SwRI  \\
		12c &                   &     $\mathrm{O + O + O}$ &      &  & $\nu_{\mathrm{col}}=0$ & &  SwRI \\
		%%%%%%%%%%%% OH %%%%%%%%%%%%%
		13a &     $\mathrm{OH}$ &         $\mathrm{O + H}$ &      &  & $\nu_{\mathrm{col}}=6.6\times10^{-10}$ & & SwRI  \\
		13b &                   &    $\mathrm{O(^1D) + H}$ &      &  & $\nu_{\mathrm{col}}=1.6\times10^{-11}$ & & SwRI  \\
		%%%%%%%%%%%%%%%%%% NEUTRALS %%%%%%%%%%%%%%%%%%%%%%%%%%%
		\multicolumn{8}{c}{Neutral-neutral reactions} \\ 
		 14 &          $\mathrm{CO + H}$ &              $\mathrm{HCO}$ &    &    &              \makecell[l]{See text \\ k$_{\infty}=1\left(T_n\right)^{0.2}$ \\ k$_0=2.00 \times 10^{-35}\left(T_n\right)^{0.2}$} &     &        B05 \\
		15 &          $\mathrm{CO + O}$ &             $\mathrm{CO_2}$ &    &    &                                \makecell[l]{See text \\ k$_{\infty}=1e^{-1509/T_n}$ \\ k$_0=1.70 \times 10^{-33}e^{-1509/T_n}$} & 0.4 &       Ts86 \\
		16a &         $\mathrm{CO + OH}$ &         $\mathrm{CO_2 + H}$ &    &    &   \makecell[l]{See text \\ k$_{\infty}=1.63 \times 10^{-6}\left(T_n\right)^{6.1}$ \\ k$_0=4.90 \times 10^{-15}\left(T_n\right)^{0.6}$} &     &        S11 \\
		16b &                            &             $\mathrm{HOCO}$ &    &    & \makecell[l]{See text \\ k$_{\infty}=6.62 \times 10^{-16}\left(T_n\right)^{1.3}$ \\ k$_0=1.73 \times 10^{-29}\left(T_n\right)^{-1.4}$} &     &        S15 \\
		17 &        $\mathrm{CO_2 + H}$ &          $\mathrm{CO + OH}$ &    &    &                                                                                                   $3.38 \times 10^{-10}e^{-13163/T_n}$ &     &      UMIST \\
		18 &        $\mathrm{CO_2 + N}$ &          $\mathrm{NO + CO}$ &    &    &                                                                                                    $3.20 \times 10^{-13}e^{-1710/T_n}$ &     &      UMIST \\
		19 &        $\mathrm{CO_2 + O}$ &         $\mathrm{O_2 + CO}$ &    &    &                                                                                                   $2.46 \times 10^{-11}e^{-26567/T_n}$ &     &      UMIST \\
		20 &       $\mathrm{H + H + M}$ &          $\mathrm{H_2 + M}$ &    &    &                                                                                         $6.62 \times 10^{-27}\left(T_n\right)^{-2.27}$ &     &        D12 \\
		21a &      $\mathrm{H + H_2O_2}$ &        $\mathrm{H_2O + OH}$ &    &    &                                                                                                    $1.70 \times 10^{-11}e^{-1800/T_n}$ &     &       NIST \\
		21b &                            &       $\mathrm{HO_2 + H_2}$ &    &    &                                                                                                    $2.81 \times 10^{-12}e^{-1890/T_n}$ &     &       NIST \\
		22 &         $\mathrm{H + O_2}$ &             $\mathrm{HO_2}$ &    &    & \makecell[l]{See text \\ k$_{\infty}=2.40 \times 10^{-11}\left(T_n\right)^{0.2}$ \\ k$_0=1.46 \times 10^{-28}\left(T_n\right)^{-1.3}$} &     &        S11 \\
		23 &         $\mathrm{H_2 + O}$ &           $\mathrm{OH + H}$ &    &    &                                                                                                    $6.34 \times 10^{-12}e^{-4000/T_n}$ &     &       KIDA \\
		24 &        $\mathrm{H_2O + H}$ &         $\mathrm{OH + H_2}$ &    &    &                                                                              $1.69 \times 10^{-14}\left(T_n\right)^{1.2}e^{-9610/T_n}$ &     &      UMIST \\
		25 &        $\mathrm{H_2O + O}$ &          $\mathrm{OH + OH}$ &    &    &                                                                             $8.20 \times 10^{-14}\left(T_n\right)^{0.95}e^{-8571/T_n}$ &     &      UMIST \\
		26a &      $\mathrm{H_2O_2 + H}$ &        $\mathrm{H_2O + OH}$ &    &    &                                                                                                    $1.70 \times 10^{-11}e^{-1800/T_n}$ &     &        B05 \\
		26b &                            &       $\mathrm{HO_2 + H_2}$ &    &    &                                                                                                    $2.80 \times 10^{-12}e^{-1890/T_n}$ &     &        B92 \\
		27 &      $\mathrm{H_2O_2 + O}$ &        $\mathrm{HO_2 + OH}$ &    &    &                                                                                                    $1.40 \times 10^{-12}e^{-2000/T_n}$ &     &        S15 \\
		28 &         $\mathrm{HCO + H}$ &         $\mathrm{CO + H_2}$ &    &    &                                                                                                                 $1.50 \times 10^{-10}$ &     &        B05 \\
		29 &       $\mathrm{HCO + HCO}$ &    $\mathrm{CO + CO + H_2}$ &    &    &                                                                                                                 $7.35 \times 10^{-12}$ &     &        B05 \\
		30a &         $\mathrm{HCO + O}$ &          $\mathrm{CO + OH}$ &    &    &                                                                                                                 $5.00 \times 10^{-11}$ &     &        B05 \\
		30b &                            &         $\mathrm{CO_2 + H}$ &    &    &                                                                                                                 $5.00 \times 10^{-11}$ &     &        B05 \\
		31a &       $\mathrm{HCO + O_2}$ &        $\mathrm{CO_2 + OH}$ &    &    &                                                                                                                 $7.60 \times 10^{-13}$ &     &      UMIST \\
		31b &                            &        $\mathrm{HO_2 + CO}$ &    &    &                                                                                                                 $5.20 \times 10^{-12}$ &     &        S15 \\
		32 &        $\mathrm{HCO + OH}$ &        $\mathrm{H_2O + CO}$ &    &    &                                                                                                                 $1.80 \times 10^{-10}$ &     &        B05 \\
		33 &       $\mathrm{HO_2 + CO}$ &        $\mathrm{CO_2 + OH}$ &    &    &                                                                                                   $5.60 \times 10^{-10}e^{-12160/T_n}$ &     &      UMIST \\
		34a &        $\mathrm{HO_2 + H}$ &    $\mathrm{H_2O + O(^1D)}$ &    &    &                                                                                                                 $1.60 \times 10^{-12}$ &     &        S15 \\
		34b &                            &        $\mathrm{O_2 + H_2}$ &    &    &                                                                                                                 $3.45 \times 10^{-12}$ &     &        S15 \\
		34c &                            &          $\mathrm{OH + OH}$ &    &    &                                                                                                                 $7.20 \times 10^{-11}$ &     &        S15 \\
		35 &      $\mathrm{HO_2 + H_2}$ &       $\mathrm{H_2O_2 + H}$ &    &    &                                                                                                   $5.00 \times 10^{-11}e^{-13110/T_n}$ &     &       Ts86 \\
		36 &     $\mathrm{HO_2 + H_2O}$ &      $\mathrm{H_2O_2 + OH}$ &    &    &                                                                                                   $4.65 \times 10^{-11}e^{-16500/T_n}$ &     &      UMIST \\
		37 & $\mathrm{HO_2 + HO_2 + M}$ & $\mathrm{H_2O_2 + O_2 + M}$ &    &    &                                                                                                      $4.20 \times 10^{-33}e^{920/T_n}$ &     &       Bu20 \\
		38 &     $\mathrm{HO_2 + HO_2}$ &     $\mathrm{H_2O_2 + O_2}$ &    &    &                                                                                                      $3.00 \times 10^{-13}e^{460/T_n}$ &     &        S15 \\
		39 &        $\mathrm{HO_2 + N}$ &          $\mathrm{NO + OH}$ &    &    &                                                                                                                 $2.20 \times 10^{-11}$ &     &       Br83 \\
		40 &        $\mathrm{HO_2 + O}$ &         $\mathrm{O_2 + OH}$ &    &    &                                                                                                      $3.00 \times 10^{-11}e^{200/T_n}$ &     &        S15 \\
		41 &       $\mathrm{HO_2 + OH}$ &       $\mathrm{H_2O + O_2}$ &    &    &                                                                                                      $4.80 \times 10^{-11}e^{250/T_n}$ &     &        S15 \\
		42 &      $\mathrm{HOCO + O_2}$ &      $\mathrm{CO_2 + HO_2}$ &    &    &                                                                                                                 $2.00 \times 10^{-12}$ &     &        S15 \\
		43 &       $\mathrm{HOCO + OH}$ &      $\mathrm{CO_2 + H_2O}$ &    &    &                                                                                                                 $1.03 \times 10^{-11}$ &     &       Yu05 \\
		44 &          $\mathrm{NO + C}$ &           $\mathrm{CO + N}$ &    &    &                                                                                         $2.24 \times 10^{-10}\left(T_n\right)^{-0.16}$ &     &      UMIST \\
		45 &          $\mathrm{NO + N}$ &          $\mathrm{N_2 + O}$ &    &    &                                                                                                      $2.10 \times 10^{-11}e^{100/T_n}$ &     &        S15 \\
		46 &          $\mathrm{NO + O}$ &          $\mathrm{O_2 + N}$ &    &    &                                                                                                   $1.18 \times 10^{-11}e^{-20413/T_n}$ &     &      UMIST \\
		47 &     $\mathrm{N(^2D) + CO}$ &           $\mathrm{CO + N}$ &    &    &                                                                                                                 $1.90 \times 10^{-12}$ &     &      Her99 \\
		48 &   $\mathrm{N(^2D) + CO_2}$ &          $\mathrm{NO + CO}$ &    &    &                                                                                                                 $3.60 \times 10^{-13}$ &     &      Her99 \\
		49 &   $\mathrm{N(^2D) + H_2O}$ &         $\mathrm{NO + H_2}$ &    &    &                                                                                                                 $1.30 \times 10^{-11}$ &     &      Her99 \\
		50 &    $\mathrm{N(^2D) + N_2}$ &          $\mathrm{N_2 + N}$ &    &    &                                                                                                                 $1.70 \times 10^{-14}$ &     &      Her99 \\
		51 &     $\mathrm{N(^2D) + NO}$ &          $\mathrm{N_2 + O}$ &    &    &                                                                                                                 $6.00 \times 10^{-11}$ &     &      Her99 \\
		52 &      $\mathrm{N(^2D) + O}$ &            $\mathrm{O + N}$ &    &    &                                                                                                     $3.30 \times 10^{-12}e^{-260/T_n}$ &     &      Her99 \\
		53 &    $\mathrm{N(^2D) + O_2}$ &           $\mathrm{NO + O}$ &    &    &                                                                                                     $9.70 \times 10^{-12}e^{-185/T_n}$ &     &      Her99 \\
		54 &          $\mathrm{N(^2D)}$ &                $\mathrm{N}$ &    &    &                                                                                                                  $2.30 \times 10^{-5}$ &     &        O78 \\
		55 &           $\mathrm{O + C}$ &               $\mathrm{CO}$ &    &    &                                                                             $1.75 \times 10^{-19}\left(T_n\right)^{0.705}e^{-136/T_n}$ &     &       Gu15 \\
		56 &           $\mathrm{O + H}$ &               $\mathrm{OH}$ &    &    &                                                                                         $8.65 \times 10^{-18}\left(T_n\right)^{-0.38}$ &     &      UMIST \\
		57 &      $\mathrm{O + H_2O_2}$ &        $\mathrm{OH + HO_2}$ &    &    &                                                                                                    $1.40 \times 10^{-12}e^{-2000/T_n}$ &     &  S11, NIST \\
		58 &           $\mathrm{O + N}$ &               $\mathrm{NO}$ &    &    &                                               \makecell[l]{See text \\ k$_{\infty}=1$ \\ k$_0=5.46 \times 10^{-33}e^{155/T_n}$} & 0.4 &      Cam73 \\
		59 &       $\mathrm{O + O + M}$ &          $\mathrm{O_2 + M}$ &    &    &                                                                                         $6.07 \times 10^{-25}\left(T_n\right)^{-3.25}$ &     &        D12 \\
		60a &     $\mathrm{O(^1D) + CO}$ &           $\mathrm{CO + O}$ &    &    &                                                                                                       $4.70 \times 10^{-11}e^{63/T_n}$ &     &       Da78 \\
		60b &                            &             $\mathrm{CO_2}$ &    &    &                                                                                                                 $8.00 \times 10^{-11}$ &     &       Tu75 \\
		61 &   $\mathrm{O(^1D) + CO_2}$ &         $\mathrm{CO_2 + O}$ &    &    &                                                                                                      $7.50 \times 10^{-11}e^{115/T_n}$ &     &  S15, Bu20 \\
		62 &    $\mathrm{O(^1D) + H_2}$ &           $\mathrm{OH + H}$ &    &    &                                                                                                                 $1.20 \times 10^{-10}$ &     &  S15, Bu20 \\
		63 &   $\mathrm{O(^1D) + H_2O}$ &          $\mathrm{OH + OH}$ &    &    &                                                                                                       $1.63 \times 10^{-10}e^{60/T_n}$ &     &  S15, Bu20 \\
		64 & $\mathrm{O(^1D) + H_2O_2}$ &       $\mathrm{H_2O_2 + O}$ &    &    &                                                                                                                 $5.20 \times 10^{-10}$ &     &       Fl76 \\
		65 &    $\mathrm{O(^1D) + N_2}$ &          $\mathrm{N_2 + O}$ &    &    &                                                                                                      $2.15 \times 10^{-11}e^{110/T_n}$ &     &        S15 \\
		66 &     $\mathrm{O(^1D) + NO}$ &           $\mathrm{NO + O}$ &    &    &                                                                                                                 $4.00 \times 10^{-11}$ &     &       Do92 \\
		67 &    $\mathrm{O(^1D) + O_2}$ &          $\mathrm{O_2 + O}$ &    &    &                                                                                                       $3.30 \times 10^{-11}e^{55/T_n}$ &     &  S15, Bu20 \\
		68a &    $\mathrm{O(^1D) + O_3}$ &      $\mathrm{O_2 + O + O}$ &    &    &                                                                                                                 $2.40 \times 10^{-10}$ &     &       Bu20 \\
		68b &                            &        $\mathrm{O_2 + O_2}$ &    &    &                                                                                                                 $2.40 \times 10^{-10}$ &     &       Bu20 \\
		69 &          $\mathrm{O(^1D)}$ &                $\mathrm{O}$ &    &    &                                                                                                                  $5.10 \times 10^{-3}$ &     &        O78 \\
		70 &         $\mathrm{O_2 + C}$ &           $\mathrm{CO + O}$ &    &    &                                                                                         $3.03 \times 10^{-10}\left(T_n\right)^{-0.32}$ &     &        G00 \\
		71 &        $\mathrm{O_2 + CO}$ &         $\mathrm{CO_2 + O}$ &    &    &                                                                                                   $5.99 \times 10^{-12}e^{-24075/T_n}$ &     &      UMIST \\
		72 &         $\mathrm{O_2 + H}$ &           $\mathrm{OH + O}$ &    &    &                                                                                                    $2.61 \times 10^{-10}e^{-8156/T_n}$ &     &      UMIST \\
		73a &       $\mathrm{O_2 + H_2}$ &         $\mathrm{HO_2 + H}$ &    &    &                                                                                                   $2.40 \times 10^{-10}e^{-28500/T_n}$ &     &      UMIST \\
		73b &                            &          $\mathrm{OH + OH}$ &    &    &                                                                                                   $3.16 \times 10^{-10}e^{-21890/T_n}$ &     &      UMIST \\
		74 &         $\mathrm{O_2 + N}$ &           $\mathrm{NO + O}$ &    &    &                                                                                                    $1.50 \times 10^{-11}e^{-3600/T_n}$ &     &        S15 \\
		75 &  $\mathrm{O_2 + O + CO_2}$ &       $\mathrm{O_3 + CO_2}$ &    &    &                                                                                          $1.32 \times 10^{-27}\left(T_n\right)^{-2.4}$ &     & Bu20\\
		76 &   $\mathrm{O_2 + O + N_2}$ &        $\mathrm{O_3 + N_2}$ &    &    &                                                                                                      $5.00 \times 10^{-35}e^{724/T_n}$ &     &       Ch17 \\
		77 &         $\mathrm{O_3 + H}$ &         $\mathrm{O_2 + OH}$ &    &    &                                                                                                     $1.40 \times 10^{-10}e^{-470/T_n}$ &     &        S15 \\
		78 &      $\mathrm{O_3 + HO_2}$ &   $\mathrm{O_2 + O_2 + OH}$ &    &    &                                                                                                     $1.00 \times 10^{-14}e^{-490/T_n}$ &     &        S15 \\
		79 &         $\mathrm{O_3 + N}$ &         $\mathrm{O_2 + NO}$ &    &    &                                                                                                                 $1.00 \times 10^{-16}$ &     &       At89 \\
		80 &         $\mathrm{O_3 + O}$ &        $\mathrm{O_2 + O_2}$ &    &    &                                                                                                    $8.00 \times 10^{-12}e^{-2060/T_n}$ &     &  S15, Bu20 \\
		81 &        $\mathrm{O_3 + OH}$ &       $\mathrm{HO_2 + O_2}$ &    &    &                                                                                                     $1.70 \times 10^{-12}e^{-940/T_n}$ &     &        S15 \\
		82 &          $\mathrm{OH + C}$ &           $\mathrm{CO + H}$ &    &    &                                                                           $7.98 \times 10^{-10}\left(T_n\right)^{-0.34}e^{-0.108/T_n}$ &     &        Z09 \\
		83 &   $\mathrm{OH + H + CO_2}$ &      $\mathrm{H_2O + CO_2}$ &    &    &                                                                                          $1.16 \times 10^{-25}\left(T_n\right)^{-2.0}$ & 0.4 &       NIST \\
		84 &          $\mathrm{OH + H}$ &          $\mathrm{H_2 + O}$ &    &    &                                                                              $8.10 \times 10^{-21}\left(T_n\right)^{2.8}e^{-1950/T_n}$ &     &      UMIST \\
		85 &        $\mathrm{OH + H_2}$ &         $\mathrm{H_2O + H}$ &    &    &                                                                                                    $2.80 \times 10^{-12}e^{-1800/T_n}$ &     &  S15, Bu20 \\
		86 &     $\mathrm{OH + H_2O_2}$ &      $\mathrm{H_2O + HO_2}$ &    &    &                                                                                                     $2.90 \times 10^{-12}e^{-160/T_n}$ &     & NIST, KIDA \\
		87 &          $\mathrm{OH + N}$ &           $\mathrm{NO + H}$ &    &    &                                                                                          $1.80 \times 10^{-10}\left(T_n\right)^{-0.2}$ &     &        B05 \\
		88 &          $\mathrm{OH + O}$ &          $\mathrm{O_2 + H}$ &    &    &                                                                                                      $1.80 \times 10^{-11}e^{180/T_n}$ &     &        S15 \\
		89a &         $\mathrm{OH + OH}$ &         $\mathrm{H_2O + O}$ &    &    &                                                                                                                 $1.80 \times 10^{-12}$ &     &        S15 \\
		89b &                            &           $\mathrm{H_2O_2}$ &    &    &                       \makecell[l]{See text \\ k$_{\infty}=2.60 \times 10^{-11}$ \\ k$_0=6.60 \times 10^{-29}\left(T_n\right)^{-0.8}$} & 0.5 &        B05 \\
		\multicolumn{8}{c}{Ion-neutral reactions} \\ 
		  90 &      $\mathrm{ArH^+ + C}$ &       $\mathrm{CH^+ + Ar}$ &      &    &                                        $1.02 \times 10^{-9}$ &   &            Est. \\
		91 &     $\mathrm{ArH^+ + CO}$ &      $\mathrm{HCO^+ + Ar}$ &      &    &                                        $1.25 \times 10^{-9}$ &   &             A93 \\
		92 &   $\mathrm{ArH^+ + CO_2}$ &    $\mathrm{HCO_2^+ + Ar}$ &      &    &                                        $1.10 \times 10^{-9}$ &   &             A93 \\
		93 &    $\mathrm{ArH^+ + e^-}$ &          $\mathrm{Ar + H}$ &      &    &                                        $1.00 \times 10^{-9}$ &   &            Mi05 \\
		94 &    $\mathrm{ArH^+ + H_2}$ &      $\mathrm{H_3^+ + Ar}$ &      &    &                                       $6.30 \times 10^{-10}$ &   &             A93 \\
		95 &    $\mathrm{ArH^+ + N_2}$ &     $\mathrm{N_2H^+ + Ar}$ &      &    &                                       $8.00 \times 10^{-10}$ &   &             A93 \\
		96 &      $\mathrm{ArH^+ + O}$ &       $\mathrm{OH^+ + Ar}$ &      &    &                                       $5.90 \times 10^{-10}$ &   &            Est. \\
		97 &    $\mathrm{ArH^+ + O_2}$ &     $\mathrm{HO_2^+ + Ar}$ &      &    &                                       $5.05 \times 10^{-10}$ &   &             A93 \\
		98 &      $\mathrm{Ar^+ + CO}$ &       $\mathrm{CO^+ + Ar}$ &      &    &                                       $4.40 \times 10^{-11}$ &   &             A93 \\
		99 &    $\mathrm{Ar^+ + CO_2}$ &     $\mathrm{CO_2^+ + Ar}$ &      &    &                                       $4.80 \times 10^{-10}$ &   &             A93 \\
		100 &     $\mathrm{Ar^+ + e^-}$ &              $\mathrm{Ar}$ &      &    &                 $4.00 \times 10^{-12}\left(T_i\right)^{0.6}$ &   &            Est. \\
		101a &     $\mathrm{Ar^+ + H_2}$ &       $\mathrm{ArH^+ + H}$ &      &    &                                       $8.72 \times 10^{-10}$ &   &             A93 \\
		101b &               $\mathrm{}$ &      $\mathrm{H_2^+ + Ar}$ &      &    &                                       $1.78 \times 10^{-11}$ &   &             A93 \\
		102a &    $\mathrm{Ar^+ + H_2O}$ &      $\mathrm{ArH^+ + OH}$ &      &    &                                       $3.24 \times 10^{-10}$ &   &             A93 \\
		102b &               $\mathrm{}$ &     $\mathrm{H_2O^+ + Ar}$ &      &    &                                        $1.30 \times 10^{-9}$ &   &             A93 \\
		103 &     $\mathrm{Ar^+ + N_2}$ &      $\mathrm{N_2^+ + Ar}$ &      &    &                                       $1.10 \times 10^{-11}$ &   &             A93 \\
		104 &      $\mathrm{Ar^+ + NO}$ &       $\mathrm{NO^+ + Ar}$ &      &    &                                       $3.10 \times 10^{-10}$ &   &             A93 \\
		105 &     $\mathrm{Ar^+ + O_2}$ &      $\mathrm{O_2^+ + Ar}$ &      &    &                                       $4.60 \times 10^{-11}$ &   &             A93 \\
		106 &      $\mathrm{CH^+ + CO}$ &       $\mathrm{HCO^+ + C}$ &      &    &                $7.00 \times 10^{-12}\left(T_i\right)^{-0.5}$ &   &             A93 \\
		107 &    $\mathrm{CH^+ + CO_2}$ &      $\mathrm{HCO^+ + CO}$ &      &    &                                        $1.60 \times 10^{-9}$ &   &             A93 \\
		108 &     $\mathrm{CH^+ + e^-}$ &           $\mathrm{C + H}$ &      &    &                $1.65 \times 10^{-6}\left(T_i\right)^{-0.42}$ &   &            Mi90 \\
		109 &       $\mathrm{CH^+ + H}$ &       $\mathrm{C^+ + H_2}$ &      &    &                                       $7.50 \times 10^{-10}$ &   &             A93 \\
		110a &    $\mathrm{CH^+ + H_2O}$ &      $\mathrm{H_3O^+ + C}$ &      &    &                                        $1.45 \times 10^{-9}$ &   &             A93 \\
		110b &               $\mathrm{}$ &     $\mathrm{HCO^+ + H_2}$ &      &    &                 $5.02 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		111 &       $\mathrm{CH^+ + O}$ &        $\mathrm{CO^+ + H}$ &      &    &                                       $3.50 \times 10^{-10}$ &   &             V80 \\
		112 &     $\mathrm{CH^+ + O_2}$ &       $\mathrm{HCO^+ + O}$ &      &    &                                       $8.73 \times 10^{-10}$ &   &             A93 \\
		113 &      $\mathrm{CH^+ + OH}$ &      $\mathrm{CO^+ + H_2}$ &      &    &                 $1.30 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		114 &   $\mathrm{CO_2^+ + e^-}$ &          $\mathrm{CO + O}$ &      &    &                $3.03 \times 10^{-5}\left(T_i\right)^{-0.75}$ &   &             V05 \\
		115a &     $\mathrm{CO_2^+ + H}$ &       $\mathrm{HCO^+ + O}$ &      &    &                                       $4.50 \times 10^{-10}$ &   &            Bo09 \\
		115b &               $\mathrm{}$ &      $\mathrm{H^+ + CO_2}$ &      &    &                                       $5.53 \times 10^{-11}$ &   &             A93 \\
		116 &   $\mathrm{CO_2^+ + H_2}$ &     $\mathrm{HCO_2^+ + H}$ &      &    &                $2.24 \times 10^{-9}\left(T_i\right)^{-0.15}$ &   &            Bo09 \\
		117a &  $\mathrm{CO_2^+ + H_2O}$ &   $\mathrm{H_2O^+ + CO_2}$ &      &    &                $1.80 \times 10^{-9}\left(T_i\right)^{-0.15}$ &   &             A93 \\
		117b &               $\mathrm{}$ &    $\mathrm{HCO_2^+ + OH}$ &      &    &                                       $6.00 \times 10^{-10}$ &   &             A93 \\
		118 &     $\mathrm{CO_2^+ + N}$ &       $\mathrm{CO^+ + NO}$ &      &    &                                       $3.40 \times 10^{-10}$ &   &            Sc98 \\
		119 &    $\mathrm{CO_2^+ + NO}$ &     $\mathrm{NO^+ + CO_2}$ &      &    &                                       $1.23 \times 10^{-10}$ &   &             A93 \\
		120a &     $\mathrm{CO_2^+ + O}$ &      $\mathrm{O_2^+ + CO}$ &      &    &                                       $1.60 \times 10^{-10}$ &   &           Feh70 \\
		120b &               $\mathrm{}$ &      $\mathrm{O^+ + CO_2}$ &      &    &                                       $9.60 \times 10^{-11}$ &   &           Feh70 \\
		121 &   $\mathrm{CO_2^+ + O_2}$ &    $\mathrm{O_2^+ + CO_2}$ &      &    &                                       $5.50 \times 10^{-11}$ &   &             A93 \\
		122 &       $\mathrm{CO^+ + C}$ &        $\mathrm{C^+ + CO}$ &      &    &                                       $1.10 \times 10^{-10}$ &   &           UMIST \\
		123 &    $\mathrm{CO^+ + CO_2}$ &     $\mathrm{CO_2^+ + CO}$ &      &    &                                        $1.10 \times 10^{-9}$ &   &             A93 \\
		124a &     $\mathrm{CO^+ + e^-}$ &           $\mathrm{O + C}$ &      &    &                $4.82 \times 10^{-6}\left(T_i\right)^{-0.55}$ &   &             R98 \\
		124b &               $\mathrm{}$ &      $\mathrm{O(^1D) + C}$ &      &    &                $2.48 \times 10^{-8}\left(T_i\right)^{-0.55}$ &   &             R98 \\
		125 &       $\mathrm{CO^+ + H}$ &        $\mathrm{H^+ + CO}$ &      &    &                                       $4.00 \times 10^{-10}$ &   &            Sc97 \\
		126a &     $\mathrm{CO^+ + H_2}$ &       $\mathrm{HCO^+ + H}$ &      &    &                                       $7.50 \times 10^{-10}$ &   &            Sc97 \\
		126b &               $\mathrm{}$ &       $\mathrm{HOC^+ + H}$ &      &    &                                       $7.50 \times 10^{-10}$ &   &            Sc97 \\
		127a &    $\mathrm{CO^+ + H_2O}$ &     $\mathrm{H_2O^+ + CO}$ &      &    &                                        $1.56 \times 10^{-9}$ &   &             A93 \\
		127b &               $\mathrm{}$ &      $\mathrm{HCO^+ + OH}$ &      &    &                                       $8.40 \times 10^{-10}$ &   &             A93 \\
		128 &     $\mathrm{CO^+ + HCO}$ &      $\mathrm{HCO^+ + CO}$ &      &    &                 $1.28 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		129 &       $\mathrm{CO^+ + N}$ &        $\mathrm{NO^+ + C}$ &      &    &                                       $8.20 \times 10^{-11}$ &   &            Sc98 \\
		130 &      $\mathrm{CO^+ + NO}$ &       $\mathrm{NO^+ + CO}$ &      &    &                                       $4.20 \times 10^{-10}$ &   &             A93 \\
		131 &       $\mathrm{CO^+ + O}$ &        $\mathrm{O^+ + CO}$ &      &    &                                       $1.40 \times 10^{-10}$ &   &             A93 \\
		132 &     $\mathrm{CO^+ + O_2}$ &      $\mathrm{O_2^+ + CO}$ &      &    &                                       $1.50 \times 10^{-10}$ &   &             A93 \\
		133a &      $\mathrm{CO^+ + OH}$ &       $\mathrm{HCO^+ + O}$ &      &    &                 $5.37 \times 10^{-9}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		133b &               $\mathrm{}$ &       $\mathrm{OH^+ + CO}$ &      &    &                 $5.37 \times 10^{-9}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		134a &     $\mathrm{C^+ + CO_2}$ &      $\mathrm{CO_2^+ + C}$ &      &    &                                       $1.10 \times 10^{-10}$ &   &             A93 \\
		134b &               $\mathrm{}$ &       $\mathrm{CO^+ + CO}$ &      &    &                                       $9.90 \times 10^{-10}$ &   &             A93 \\
		135 &      $\mathrm{C^+ + e^-}$ &               $\mathrm{C}$ &      &    &               $6.28 \times 10^{-10}\left(T_i\right)^{-0.59}$ &   &             N97 \\
		136 &        $\mathrm{C^+ + H}$ &            $\mathrm{CH^+}$ &      &    &                                       $1.70 \times 10^{-17}$ &   &           UMIST \\
		137 &      $\mathrm{C^+ + H_2}$ &        $\mathrm{CH^+ + H}$ &      &    &                          $7.40 \times 10^{-10}e^{-4537/T_i}$ &   &         Hi97 \\
		138a &     $\mathrm{C^+ + H_2O}$ &      $\mathrm{H_2O^+ + C}$ &      &    &                                       $2.40 \times 10^{-10}$ &   &             A93 \\
		138b &               $\mathrm{}$ &       $\mathrm{HCO^+ + H}$ &      &    &                 $1.56 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		138c &               $\mathrm{}$ &       $\mathrm{HOC^+ + H}$ &      &    &                                        $2.16 \times 10^{-9}$ &   &             A93 \\
		139a &      $\mathrm{C^+ + HCO}$ &       $\mathrm{CH^+ + CO}$ &      &    &                 $8.31 \times 10^{-9}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		139b &               $\mathrm{}$ &       $\mathrm{HCO^+ + C}$ &      &    &                 $8.31 \times 10^{-9}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		140 &       $\mathrm{C^+ + NO}$ &        $\mathrm{NO^+ + C}$ &      &    &                                       $7.50 \times 10^{-10}$ &   &             A93 \\
		141 &        $\mathrm{C^+ + O}$ &            $\mathrm{CO^+}$ &      &    &    $7.39 \times 10^{-18}\left(T_i\right)^{-0.15}e^{-68/T_i}$ &   &           UMIST \\
		142a &      $\mathrm{C^+ + O_2}$ &        $\mathrm{CO^+ + O}$ &      &    &                                       $3.48 \times 10^{-10}$ &   &             A93 \\
		142b &               $\mathrm{}$ &        $\mathrm{O^+ + CO}$ &      &    &                                       $5.22 \times 10^{-10}$ &   &             A93 \\
		143 &       $\mathrm{C^+ + OH}$ &        $\mathrm{CO^+ + H}$ &      &    &                 $1.33 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		144 &     $\mathrm{H_2O^+ + C}$ &       $\mathrm{CH^+ + OH}$ &      &    &                                        $1.10 \times 10^{-9}$ &   &           UMIST \\
		145 &    $\mathrm{H_2O^+ + CO}$ &      $\mathrm{HCO^+ + OH}$ &      &    &                                       $4.25 \times 10^{-10}$ &   &             A93 \\
		146a &   $\mathrm{H_2O^+ + e^-}$ &         $\mathrm{H_2 + O}$ &      &    &                $2.64 \times 10^{-6}\left(T_i\right)^{-0.74}$ &   &             R00 \\
		146b &               $\mathrm{}$ &       $\mathrm{O + H + H}$ &      &    &                $2.08 \times 10^{-5}\left(T_i\right)^{-0.74}$ &   &             R00 \\
		146c &               $\mathrm{}$ &          $\mathrm{OH + H}$ &      &    &                $5.86 \times 10^{-6}\left(T_i\right)^{-0.74}$ &   &             R00 \\
		147 &   $\mathrm{H_2O^+ + H_2}$ &      $\mathrm{H_3O^+ + H}$ &      &    &                                       $7.60 \times 10^{-10}$ &   &             A93 \\
		148 &  $\mathrm{H_2O^+ + H_2O}$ &     $\mathrm{H_3O^+ + OH}$ &      &    &                                        $1.85 \times 10^{-9}$ &   &             A93 \\
		149a &   $\mathrm{H_2O^+ + HCO}$ &     $\mathrm{H_3O^+ + CO}$ &      &    &                 $4.85 \times 10^{-9}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		149b &               $\mathrm{}$ &    $\mathrm{HCO^+ + H_2O}$ &      &    &                 $4.85 \times 10^{-9}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		150a &     $\mathrm{H_2O^+ + N}$ &       $\mathrm{HNO^+ + H}$ &      &    &                                       $1.12 \times 10^{-10}$ &   &            Sc98 \\
		150b &               $\mathrm{}$ &      $\mathrm{NO^+ + H_2}$ &      &    &                                       $2.80 \times 10^{-11}$ &   &            Sc98 \\
		151 &    $\mathrm{H_2O^+ + NO}$ &     $\mathrm{NO^+ + H_2O}$ &      &    &                                       $4.60 \times 10^{-10}$ &   &             A93 \\
		152 &     $\mathrm{H_2O^+ + O}$ &     $\mathrm{O_2^+ + H_2}$ &      &    &                                       $4.00 \times 10^{-11}$ &   &           UMIST \\
		153 &   $\mathrm{H_2O^+ + O_2}$ &    $\mathrm{O_2^+ + H_2O}$ &      &    &                                       $3.30 \times 10^{-10}$ &   &             A93 \\
		154 &    $\mathrm{H_2O^+ + OH}$ &      $\mathrm{H_3O^+ + O}$ &      &    &                 $1.20 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		155 &     $\mathrm{H_2^+ + Ar}$ &       $\mathrm{ArH^+ + H}$ &      &    &                                        $2.10 \times 10^{-9}$ &   &             A93 \\
		156 &      $\mathrm{H_2^+ + C}$ &        $\mathrm{CH^+ + H}$ &      &    &                                        $2.40 \times 10^{-9}$ &   &           UMIST \\
		157a &     $\mathrm{H_2^+ + CO}$ &      $\mathrm{CO^+ + H_2}$ &      &    &                                       $6.44 \times 10^{-10}$ &   &           UMIST \\
		157b &               $\mathrm{}$ &       $\mathrm{HCO^+ + H}$ &      &    &                                        $2.90 \times 10^{-9}$ &   &             A93 \\
		158 &   $\mathrm{H_2^+ + CO_2}$ &     $\mathrm{HCO_2^+ + H}$ &      &    &                                        $2.35 \times 10^{-9}$ &   &             A93 \\
		159 &    $\mathrm{H_2^+ + e^-}$ &           $\mathrm{H + H}$ &      &    &                $1.86 \times 10^{-7}\left(T_i\right)^{-0.43}$ &   &            Mi90 \\
		160 &      $\mathrm{H_2^+ + H}$ &       $\mathrm{H^+ + H_2}$ &      &    &                                       $6.40 \times 10^{-10}$ &   &             A93 \\
		161 &    $\mathrm{H_2^+ + H_2}$ &       $\mathrm{H_3^+ + H}$ &      &    &                                        $2.00 \times 10^{-9}$ &   &             A93 \\
		162a &   $\mathrm{H_2^+ + H_2O}$ &    $\mathrm{H_2O^+ + H_2}$ &      &    &                                        $3.87 \times 10^{-9}$ &   &             A93 \\
		162b &               $\mathrm{}$ &      $\mathrm{H_3O^+ + H}$ &      &    &                                        $3.43 \times 10^{-9}$ &   &             A93 \\
		163a &    $\mathrm{H_2^+ + HCO}$ &      $\mathrm{H_3^+ + CO}$ &      &    &                 $1.73 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		163b &               $\mathrm{}$ &     $\mathrm{HCO^+ + H_2}$ &      &    &                 $1.73 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		164 &      $\mathrm{H_2^+ + N}$ &        $\mathrm{NH^+ + H}$ &      &    &                                        $1.90 \times 10^{-9}$ &   &           UMIST \\
		165 &    $\mathrm{H_2^+ + N_2}$ &      $\mathrm{N_2H^+ + H}$ &      &    &                                        $2.00 \times 10^{-9}$ &   &             A93 \\
		166a &     $\mathrm{H_2^+ + NO}$ &       $\mathrm{HNO^+ + H}$ &      &    &                                        $1.10 \times 10^{-9}$ &   &           UMIST \\
		166b &               $\mathrm{}$ &      $\mathrm{NO^+ + H_2}$ &      &    &                                        $1.10 \times 10^{-9}$ &   &           UMIST \\
		167 &      $\mathrm{H_2^+ + O}$ &        $\mathrm{OH^+ + H}$ &      &    &                                        $1.50 \times 10^{-9}$ &   &           UMIST \\
		168a &    $\mathrm{H_2^+ + O_2}$ &      $\mathrm{HO_2^+ + H}$ &      &    &                                        $1.92 \times 10^{-9}$ &   &             A93 \\
		168b &               $\mathrm{}$ &     $\mathrm{O_2^+ + H_2}$ &      &    &                                       $7.83 \times 10^{-10}$ &   &             A93 \\
		169a &     $\mathrm{H_2^+ + OH}$ &      $\mathrm{H_2O^+ + H}$ &      &    &                 $1.32 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		169b &               $\mathrm{}$ &      $\mathrm{OH^+ + H_2}$ &      &    &                 $1.32 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		170 &     $\mathrm{H_3O^+ + C}$ &     $\mathrm{HCO^+ + H_2}$ &      &    &                                       $1.00 \times 10^{-11}$ &   &           UMIST \\
		171a &   $\mathrm{H_3O^+ + e^-}$ &     $\mathrm{H_2 + O + H}$ &      &    &                 $9.68 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &             J00 \\
		171b &               $\mathrm{}$ &        $\mathrm{H_2O + H}$ &      &    &                 $1.86 \times 10^{-6}\left(T_i\right)^{-0.5}$ &   &             J00 \\
		171c &               $\mathrm{}$ &      $\mathrm{OH + H + H}$ &      &    &                 $4.47 \times 10^{-6}\left(T_i\right)^{-0.5}$ &   &             J00 \\
		171d &               $\mathrm{}$ &        $\mathrm{OH + H_2}$ &      &    &                 $1.04 \times 10^{-6}\left(T_i\right)^{-0.5}$ &   &             J00 \\
		172 &     $\mathrm{H_3^+ + Ar}$ &     $\mathrm{ArH^+ + H_2}$ &      &    &                                       $3.65 \times 10^{-10}$ &   &             A93 \\
		173 &      $\mathrm{H_3^+ + C}$ &      $\mathrm{CH^+ + H_2}$ &      &    &                                        $2.00 \times 10^{-9}$ &   &           UMIST \\
		174a &     $\mathrm{H_3^+ + CO}$ &     $\mathrm{HCO^+ + H_2}$ &      &    &   $3.06 \times 10^{-9}\left(T_i\right)^{-0.142}e^{3.41/T_i}$ &   &        A93,Kl10 \\
		174b &               $\mathrm{}$ &     $\mathrm{HOC^+ + H_2}$ &      &    & $5.82 \times 10^{-10}\left(T_i\right)^{0.0661}e^{-5.21/T_i}$ &   &             A93 \\
		175 &   $\mathrm{H_3^+ + CO_2}$ &   $\mathrm{HCO_2^+ + H_2}$ &      &    &                                        $2.50 \times 10^{-9}$ &   &             A93 \\
		176a &    $\mathrm{H_3^+ + e^-}$ &       $\mathrm{H + H + H}$ &      &    &                $8.46 \times 10^{-7}\left(T_i\right)^{-0.52}$ &   &           UMIST \\
		176b &               $\mathrm{}$ &         $\mathrm{H_2 + H}$ &      &    &                $4.54 \times 10^{-7}\left(T_i\right)^{-0.52}$ &   &           UMIST \\
		177 &   $\mathrm{H_3^+ + H_2O}$ &    $\mathrm{H_3O^+ + H_2}$ &      &    &                                        $5.30 \times 10^{-9}$ &   &             A93 \\
		178 &      $\mathrm{H_3^+ + N}$ &      $\mathrm{NH^+ + H_2}$ &      &    &                                       $2.60 \times 10^{-10}$ &   &             A93 \\
		179 &    $\mathrm{H_3^+ + N_2}$ &    $\mathrm{N_2H^+ + H_2}$ &      &    &                                        $1.63 \times 10^{-9}$ &   &            Sc98 \\
		180 &     $\mathrm{H_3^+ + NO}$ &     $\mathrm{HNO^+ + H_2}$ &      &    &                                        $1.94 \times 10^{-9}$ &   &            Pr94 \\
		181a &      $\mathrm{H_3^+ + O}$ &      $\mathrm{H_2O^+ + H}$ &      &    &  $8.33 \times 10^{-10}\left(T_i\right)^{-0.156}e^{-1.4/T_i}$ &   &        M00,Kl10 \\
		181b &               $\mathrm{}$ &      $\mathrm{OH^+ + H_2}$ &      &    &   $1.94 \times 10^{-9}\left(T_i\right)^{-0.156}e^{-1.4/T_i}$ &   &        M00,Kl10 \\
		182 &    $\mathrm{H_3^+ + O_2}$ &    $\mathrm{HO_2^+ + H_2}$ &      &    &                                       $6.70 \times 10^{-10}$ &   &             A93 \\
		183 &     $\mathrm{H_3^+ + OH}$ &    $\mathrm{H_2O^+ + H_2}$ &      &    &                 $2.25 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		184 &    $\mathrm{HCO_2^+ + C}$ &     $\mathrm{CH^+ + CO_2}$ &      &    &                                        $1.00 \times 10^{-9}$ &   &           UMIST \\
		185 &   $\mathrm{HCO_2^+ + CO}$ &    $\mathrm{HCO^+ + CO_2}$ &      &    &                                       $7.80 \times 10^{-10}$ &   &           UMIST \\
		186a &  $\mathrm{HCO_2^+ + e^-}$ &      $\mathrm{CO + O + H}$ &      &    &                 $4.12 \times 10^{-6}\left(T_i\right)^{-0.5}$ &   &         G04,H90 \\
		186b &               $\mathrm{}$ &         $\mathrm{CO + OH}$ &      &    &                 $1.64 \times 10^{-6}\left(T_i\right)^{-0.5}$ &   &         G04,H90 \\
		186c &               $\mathrm{}$ &        $\mathrm{CO_2 + H}$ &      &    &                 $3.03 \times 10^{-7}\left(T_i\right)^{-0.5}$ &   &         G04,H90 \\
		187 & $\mathrm{HCO_2^+ + H_2O}$ &   $\mathrm{H_3O^+ + CO_2}$ &      &    &                                        $2.65 \times 10^{-9}$ &   &             A93 \\
		188 &    $\mathrm{HCO_2^+ + O}$ &     $\mathrm{HCO^+ + O_2}$ &      &    &                                       $5.80 \times 10^{-10}$ &   &            Est. \\
		189 &      $\mathrm{HCO^+ + C}$ &       $\mathrm{CH^+ + CO}$ &      &    &                                        $1.10 \times 10^{-9}$ &   &           UMIST \\
		190a &    $\mathrm{HCO^+ + e^-}$ &          $\mathrm{CO + H}$ & 0.92 &    &                $1.06 \times 10^{-5}\left(T_i\right)^{-0.64}$ &   &             G05 \\
		190b &               $\mathrm{}$ &          $\mathrm{OH + C}$ & 0.07 &    &                $8.08 \times 10^{-7}\left(T_i\right)^{-0.64}$ &   &             G05 \\
		191 &   $\mathrm{HCO^+ + H_2O}$ &     $\mathrm{H_3O^+ + CO}$ &      &    &                                        $2.60 \times 10^{-9}$ &   &             A93 \\
		192a &     $\mathrm{HCO^+ + OH}$ &     $\mathrm{H_2O^+ + CO}$ &      &    &                 $1.07 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		192b &               $\mathrm{}$ &     $\mathrm{HCO_2^+ + H}$ &      &    &                 $1.73 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		193 &      $\mathrm{HNO^+ + C}$ &       $\mathrm{CH^+ + NO}$ &      &    &                                        $1.00 \times 10^{-9}$ &   &           UMIST \\
		194 &     $\mathrm{HNO^+ + CO}$ &      $\mathrm{HCO^+ + NO}$ &      &    &                                       $8.60 \times 10^{-10}$ &   &  Est. \\
		195 &   $\mathrm{HNO^+ + CO_2}$ &    $\mathrm{HCO_2^+ + NO}$ &      &    &                                       $9.40 \times 10^{-10}$ &   &            Est. \\
		196 &    $\mathrm{HNO^+ + e^-}$ &          $\mathrm{NO + H}$ &      &    &                 $5.20 \times 10^{-6}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		197 &   $\mathrm{HNO^+ + H_2O}$ &     $\mathrm{H_3O^+ + NO}$ &      &    &                                        $2.30 \times 10^{-9}$ &   &             A93 \\
		198 &    $\mathrm{HNO^+ + N_2}$ &     $\mathrm{N_2H^+ + NO}$ &      &    &                                       $1.00 \times 10^{-11}$ &   &           UMIST \\
		199 &     $\mathrm{HNO^+ + OH}$ &     $\mathrm{H_2O^+ + NO}$ &      &    &                 $1.07 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		200 &     $\mathrm{HO_2^+ + C}$ &      $\mathrm{CH^+ + O_2}$ &      &    &                                        $1.00 \times 10^{-9}$ &   &           UMIST \\
		201 &    $\mathrm{HO_2^+ + CO}$ &     $\mathrm{HCO^+ + O_2}$ &      &    &                                       $8.40 \times 10^{-10}$ &   &           UMIST \\
		202 &  $\mathrm{HO_2^+ + CO_2}$ &   $\mathrm{HCO_2^+ + O_2}$ &      &    &                                        $1.10 \times 10^{-9}$ &   &             A93 \\
		203 &   $\mathrm{HO_2^+ + e^-}$ &         $\mathrm{O_2 + H}$ &      &    &                 $5.20 \times 10^{-6}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		204 &   $\mathrm{HO_2^+ + H_2}$ &     $\mathrm{H_3^+ + O_2}$ &      &    &                                       $3.30 \times 10^{-10}$ &   &             A93 \\
		205 &  $\mathrm{HO_2^+ + H_2O}$ &    $\mathrm{H_3O^+ + O_2}$ &      &    &                 $1.42 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		206 &   $\mathrm{HO_2^+ + N_2}$ &    $\mathrm{N_2H^+ + O_2}$ &      &    &                                       $8.00 \times 10^{-10}$ &   &             A93 \\
		207 &    $\mathrm{HO_2^+ + NO}$ &     $\mathrm{HNO^+ + O_2}$ &      &    &                                       $7.70 \times 10^{-10}$ &   &     UMIST \\
		208 &     $\mathrm{HO_2^+ + O}$ &      $\mathrm{OH^+ + O_2}$ &      &    &                                       $6.20 \times 10^{-10}$ &   &           UMIST \\
		209 &    $\mathrm{HO_2^+ + OH}$ &    $\mathrm{H_2O^+ + O_2}$ &      &    &                 $1.06 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		210 &     $\mathrm{HOC^+ + CO}$ &      $\mathrm{HCO^+ + CO}$ &      &    &                                       $6.00 \times 10^{-10}$ &   &             A93 \\
		211 &   $\mathrm{HOC^+ + CO_2}$ &    $\mathrm{HCO_2^+ + CO}$ &      &    &                                       $9.45 \times 10^{-10}$ &   &             A93 \\
		212a &    $\mathrm{HOC^+ + e^-}$ &          $\mathrm{CO + H}$ &      &    &                 $3.30 \times 10^{-5}\left(T_i\right)^{-1.0}$ &   &           UMIST \\
		212b &               $\mathrm{}$ &          $\mathrm{OH + C}$ &      &    &                  $1.19 \times 10^{-8}\left(T_i\right)^{1.2}$ &   & Est. \\
		213a &    $\mathrm{HOC^+ + H_2}$ &      $\mathrm{H_3^+ + CO}$ &      &    &                                       $2.68 \times 10^{-10}$ &   &             A93 \\
		213b &               $\mathrm{}$ &     $\mathrm{HCO^+ + H_2}$ &      &    &                                       $3.80 \times 10^{-10}$ &   &            Sm02 \\
		214 &    $\mathrm{HOC^+ + N_2}$ &     $\mathrm{N_2H^+ + CO}$ &      &    &                                       $6.70 \times 10^{-10}$ &   &             A93 \\
		215 &     $\mathrm{HOC^+ + NO}$ &      $\mathrm{HNO^+ + CO}$ &      &    &                                       $7.10 \times 10^{-10}$ &   &             A93 \\
		216 &    $\mathrm{HOC^+ + O_2}$ &     $\mathrm{HO_2^+ + CO}$ &      &    &                                       $1.90 \times 10^{-10}$ &   &             A93 \\
		217 &     $\mathrm{H^+ + CO_2}$ &       $\mathrm{HCO^+ + O}$ &      &    &                                        $3.80 \times 10^{-9}$ &   &             A93 \\
		218 &      $\mathrm{H^+ + e^-}$ &               $\mathrm{H}$ &      &    &                 $6.46 \times 10^{-14}\left(T_i\right)^{0.7}$ &   &            KIDA \\
		219a &        $\mathrm{H^+ + H}$ &         $\mathrm{H + H^+}$ &      &    &                 $6.50 \times 10^{-11}\left(T_i\right)^{0.5}$ &   &             Y89 \\
		219b &               $\mathrm{}$ &           $\mathrm{H_2^+}$ &      &    &    $2.34 \times 10^{-22}\left(T_i\right)^{1.49}e^{-228/T_i}$ &   &           UMIST \\
		220 &     $\mathrm{H^+ + H_2O}$ &      $\mathrm{H_2O^+ + H}$ &      &    &                                        $8.20 \times 10^{-9}$ &   &             A93 \\
		221a &      $\mathrm{H^+ + HCO}$ &      $\mathrm{CO^+ + H_2}$ &      &    &                 $1.63 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		221b &               $\mathrm{}$ &      $\mathrm{H_2^+ + CO}$ &      &    &                 $1.63 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		221c &               $\mathrm{}$ &       $\mathrm{HCO^+ + H}$ &      &    &                 $1.63 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		222 &       $\mathrm{H^+ + NO}$ &        $\mathrm{NO^+ + H}$ &      &    &                                        $1.90 \times 10^{-9}$ &   &             A93 \\
		223 &        $\mathrm{H^+ + O}$ &         $\mathrm{O^+ + H}$ &      &    &                                       $3.75 \times 10^{-10}$ &   &             A93 \\
		224 &      $\mathrm{H^+ + O_2}$ &       $\mathrm{O_2^+ + H}$ &      &    &                                        $1.17 \times 10^{-9}$ &   &             A93 \\
		225 &       $\mathrm{H^+ + OH}$ &        $\mathrm{OH^+ + H}$ &      &    &                 $3.64 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		226 &     $\mathrm{N_2H^+ + C}$ &      $\mathrm{CH^+ + N_2}$ &      &    &                                        $1.10 \times 10^{-9}$ &   &           UMIST \\
		227 &    $\mathrm{N_2H^+ + CO}$ &     $\mathrm{HCO^+ + N_2}$ &      &    &                                       $8.80 \times 10^{-10}$ &   &             A93 \\
		228 &  $\mathrm{N_2H^+ + CO_2}$ &   $\mathrm{HCO_2^+ + N_2}$ &      &    &                                        $1.07 \times 10^{-9}$ &   &             A93 \\
		229 &   $\mathrm{N_2H^+ + e^-}$ &         $\mathrm{N_2 + H}$ & 0.93 &    &                $3.01 \times 10^{-5}\left(T_i\right)^{-0.84}$ &   &         F15 \\
		230 &   $\mathrm{N_2H^+ + H_2}$ &     $\mathrm{H_3^+ + N_2}$ &      &    &                                       $5.10 \times 10^{-18}$ &   &             A93 \\
		231 &  $\mathrm{N_2H^+ + H_2O}$ &    $\mathrm{H_3O^+ + N_2}$ &      &    &                                        $2.60 \times 10^{-9}$ &   &             A93 \\
		232 &    $\mathrm{N_2H^+ + NO}$ &     $\mathrm{HNO^+ + N_2}$ &      &    &                                       $3.40 \times 10^{-10}$ &   &             A93 \\
		233 &     $\mathrm{N_2H^+ + O}$ &      $\mathrm{OH^+ + N_2}$ &      &    &                                       $1.40 \times 10^{-10}$ &   &             A93 \\
		234 &    $\mathrm{N_2H^+ + OH}$ &    $\mathrm{H_2O^+ + N_2}$ &      &    &                 $1.07 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		235 &     $\mathrm{N_2^+ + Ar}$ &      $\mathrm{Ar^+ + N_2}$ &      &    &                                       $2.00 \times 10^{-13}$ &   &             A93 \\
		236 &      $\mathrm{N_2^+ + C}$ &       $\mathrm{C^+ + N_2}$ &      &    &                                       $1.10 \times 10^{-10}$ &   &           UMIST \\
		237 &     $\mathrm{N_2^+ + CO}$ &      $\mathrm{CO^+ + N_2}$ &      &    &                                       $7.30 \times 10^{-11}$ &   &             A93 \\
		238 &   $\mathrm{N_2^+ + CO_2}$ &    $\mathrm{CO_2^+ + N_2}$ &      &    &                                       $8.00 \times 10^{-10}$ &   &            SN09 \\
		239a &    $\mathrm{N_2^+ + e^-}$ &           $\mathrm{N + N}$ &      &    &                $5.09 \times 10^{-7}\left(T_i\right)^{-0.39}$ &   &            Du13 \\
		239b &               $\mathrm{}$ & $\mathrm{N(^2D) + N(^2D)}$ &      &    &                $1.42 \times 10^{-6}\left(T_i\right)^{-0.39}$ &   &            Du13 \\
		240 &    $\mathrm{N_2^+ + H_2}$ &      $\mathrm{N_2H^+ + H}$ &      &    &                           $1.87 \times 10^{-9}e^{-54.7/T_i}$ &   &            Du13 \\
		241a &   $\mathrm{N_2^+ + H_2O}$ &    $\mathrm{H_2O^+ + N_2}$ &      &    &                                        $1.90 \times 10^{-9}$ &   &             A93 \\
		241b &               $\mathrm{}$ &     $\mathrm{N_2H^+ + OH}$ &      &    &                                       $5.04 \times 10^{-10}$ &   &             A93 \\
		242a &    $\mathrm{N_2^+ + HCO}$ &     $\mathrm{HCO^+ + N_2}$ &      &    &                 $6.41 \times 10^{-9}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		242b &               $\mathrm{}$ &     $\mathrm{N_2H^+ + CO}$ &      &    &                 $6.41 \times 10^{-9}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		243 &      $\mathrm{N_2^+ + N}$ &       $\mathrm{N^+ + N_2}$ &      &    &                                       $1.40 \times 10^{-11}$ &   &            Sc98 \\
		244 &     $\mathrm{N_2^+ + NO}$ &      $\mathrm{NO^+ + N_2}$ &      &    &                                       $4.40 \times 10^{-10}$ &   &           UMIST \\
		245a &      $\mathrm{N_2^+ + O}$ &        $\mathrm{NO^+ + N}$ &      &    &                $1.72 \times 10^{-9}\left(T_i\right)^{-0.44}$ &   &             F93 \\
		245b &               $\mathrm{}$ &       $\mathrm{O^+ + N_2}$ &      &    &                                       $9.80 \times 10^{-12}$ &   &            SN09 \\
		246 &    $\mathrm{N_2^+ + O_2}$ &     $\mathrm{O_2^+ + N_2}$ &      &    &                                       $5.00 \times 10^{-11}$ &   &             A93 \\
		247 &     $\mathrm{N_2^+ + OH}$ &      $\mathrm{OH^+ + N_2}$ &      &    &                 $1.09 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		248 &       $\mathrm{NH^+ + C}$ &        $\mathrm{CH^+ + N}$ &      &    &                                        $1.60 \times 10^{-9}$ &   &           UMIST \\
		249 &      $\mathrm{NH^+ + CO}$ &       $\mathrm{HCO^+ + N}$ &      &    &                                       $4.41 \times 10^{-10}$ &   &             A93 \\
		250a &    $\mathrm{NH^+ + CO_2}$ &     $\mathrm{HCO_2^+ + N}$ &      &    &                                       $3.85 \times 10^{-10}$ &   &             A93 \\
		250b &               $\mathrm{}$ &      $\mathrm{HNO^+ + CO}$ &      &    &                                       $3.85 \times 10^{-10}$ &   &             A93 \\
		250c &               $\mathrm{}$ &      $\mathrm{NO^+ + HCO}$ &      &    &                                       $3.30 \times 10^{-10}$ &   &             A93 \\
		251 &     $\mathrm{NH^+ + e^-}$ &           $\mathrm{N + H}$ &      &    &                 $7.45 \times 10^{-7}\left(T_i\right)^{-0.5}$ &   &            Mi90 \\
		252 &     $\mathrm{NH^+ + H_2}$ &       $\mathrm{H_3^+ + N}$ &      &    &                                       $1.85 \times 10^{-10}$ &   &             A93 \\
		253a &    $\mathrm{NH^+ + H_2O}$ &      $\mathrm{H_3O^+ + N}$ &      &    &                                        $1.05 \times 10^{-9}$ &   &             A93 \\
		253b &               $\mathrm{}$ &     $\mathrm{HNO^+ + H_2}$ &      &    &                                       $3.50 \times 10^{-10}$ &   &             A93 \\
		254 &       $\mathrm{NH^+ + N}$ &       $\mathrm{N_2^+ + H}$ &      &    &                                        $1.30 \times 10^{-9}$ &   &           UMIST \\
		255 &     $\mathrm{NH^+ + N_2}$ &      $\mathrm{N_2H^+ + N}$ &      &    &                                       $6.50 \times 10^{-10}$ &   &             A93 \\
		256 &      $\mathrm{NH^+ + NO}$ &      $\mathrm{N_2H^+ + O}$ &      &    &                                       $1.78 \times 10^{-10}$ &   &             A93 \\
		257 &       $\mathrm{NH^+ + O}$ &        $\mathrm{OH^+ + N}$ &      &    &                                        $1.00 \times 10^{-9}$ &   &           UMIST \\
		258a &     $\mathrm{NH^+ + O_2}$ &      $\mathrm{HO_2^+ + N}$ &      &    &                                       $1.64 \times 10^{-10}$ &   &             A93 \\
		258b &               $\mathrm{}$ &       $\mathrm{NO^+ + OH}$ &      &    &                                       $2.05 \times 10^{-10}$ &   &             A93 \\
		259 &      $\mathrm{NH^+ + OH}$ &      $\mathrm{H_2O^+ + N}$ &      &    &                 $1.73 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		260a &     $\mathrm{NO^+ + e^-}$ &           $\mathrm{O + N}$ & 0.05 &    &                 $6.93 \times 10^{-6}\left(T_i\right)^{-0.5}$ &   & F15 \\
		260b &               $\mathrm{}$ &      $\mathrm{O + N(^2D)}$ & 0.95 &    &                 $6.93 \times 10^{-6}\left(T_i\right)^{-0.5}$ &   & F15 \\
		261a &       $\mathrm{N^+ + CO}$ &        $\mathrm{CO^+ + N}$ &      &    &                                       $4.93 \times 10^{-10}$ &   &             A93 \\
		261b &               $\mathrm{}$ &        $\mathrm{C^+ + NO}$ &      &    &                                       $5.60 \times 10^{-12}$ &   &             A93 \\
		261c &               $\mathrm{}$ &        $\mathrm{NO^+ + C}$ &      &    &                                       $6.16 \times 10^{-11}$ &   &             A93 \\
		262a &     $\mathrm{N^+ + CO_2}$ &      $\mathrm{CO_2^+ + N}$ &      &    &                                       $9.18 \times 10^{-10}$ &   &             A93 \\
		262b &               $\mathrm{}$ &       $\mathrm{CO^+ + NO}$ &      &    &                                       $2.02 \times 10^{-10}$ &   &             A93 \\
		263 &      $\mathrm{N^+ + e^-}$ &               $\mathrm{N}$ &      &    &                $1.90 \times 10^{-10}\left(T_i\right)^{-0.7}$ &   &            Du13 \\
		264 &      $\mathrm{N^+ + H_2}$ &        $\mathrm{NH^+ + H}$ &      &    &                            $5.00 \times 10^{-10}e^{-85/T_i}$ &   &             A93 \\
		265 &     $\mathrm{N^+ + H_2O}$ &      $\mathrm{H_2O^+ + N}$ &      &    &                                        $2.70 \times 10^{-9}$ &   &             A93 \\
		266a &      $\mathrm{N^+ + HCO}$ &       $\mathrm{HCO^+ + N}$ &      &    &                 $7.79 \times 10^{-9}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		266b &               $\mathrm{}$ &       $\mathrm{NH^+ + CO}$ &      &    &                 $7.79 \times 10^{-9}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		267 &        $\mathrm{N^+ + N}$ &           $\mathrm{N_2^+}$ &      &    &   $9.44 \times 10^{-19}\left(T_i\right)^{0.24}e^{-26.1/T_i}$ &   &           UMIST \\
		268a &       $\mathrm{N^+ + NO}$ &       $\mathrm{N_2^+ + O}$ &      &    &                                       $8.33 \times 10^{-11}$ &   &             A93 \\
		268b &               $\mathrm{}$ &        $\mathrm{NO^+ + N}$ &      &    &                                       $4.72 \times 10^{-10}$ &   &             A93 \\
		269a &      $\mathrm{N^+ + O_2}$ &        $\mathrm{NO^+ + O}$ &      &    &                                       $2.32 \times 10^{-10}$ &   &             A93 \\
		269b &               $\mathrm{}$ &       $\mathrm{O_2^+ + N}$ &      &    &                                       $3.07 \times 10^{-10}$ &   &             A93 \\
		269c &               $\mathrm{}$ &        $\mathrm{O^+ + NO}$ &      &    &                                       $4.64 \times 10^{-11}$ &   &             A93 \\
		270 &       $\mathrm{N^+ + OH}$ &        $\mathrm{OH^+ + N}$ &      &    &                 $6.41 \times 10^{-9}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		271a &      $\mathrm{O_2^+ + C}$ &        $\mathrm{CO^+ + O}$ &      &    &                                       $5.20 \times 10^{-11}$ &   &           UMIST \\
		271b &               $\mathrm{}$ &       $\mathrm{C^+ + O_2}$ &      &    &                                       $5.20 \times 10^{-11}$ &   &           UMIST \\
		272 &    $\mathrm{O_2^+ + e^-}$ &           $\mathrm{O + O}$ &      &    &                $8.15 \times 10^{-6}\left(T_i\right)^{-0.65}$ &   &            Sp93 \\
		273a &    $\mathrm{O_2^+ + HCO}$ &     $\mathrm{HCO^+ + O_2}$ &      &    &                 $6.24 \times 10^{-9}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		273b &               $\mathrm{}$ &     $\mathrm{HO_2^+ + CO}$ &      &    &                 $6.24 \times 10^{-9}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		274 &      $\mathrm{O_2^+ + N}$ &        $\mathrm{NO^+ + O}$ &      &    &                                       $1.00 \times 10^{-10}$ &   &            Sc98 \\
		275 &     $\mathrm{O_2^+ + NO}$ &      $\mathrm{NO^+ + O_2}$ &      &    &                                       $4.60 \times 10^{-10}$ &   &             A93 \\
		276 &       $\mathrm{OH^+ + C}$ &        $\mathrm{CH^+ + O}$ &      &    &                                        $1.20 \times 10^{-9}$ &   &           UMIST \\
		277 &      $\mathrm{OH^+ + CO}$ &       $\mathrm{HCO^+ + O}$ &      &    &                                       $8.40 \times 10^{-10}$ &   &             A93 \\
		278 &    $\mathrm{OH^+ + CO_2}$ &     $\mathrm{HCO_2^+ + O}$ &      &    &                                        $1.35 \times 10^{-9}$ &   &             A93 \\
		279 &     $\mathrm{OH^+ + e^-}$ &           $\mathrm{O + H}$ &      &    &                 $6.50 \times 10^{-7}\left(T_i\right)^{-0.5}$ &   &            Mi90 \\
		280 &     $\mathrm{OH^+ + H_2}$ &      $\mathrm{H_2O^+ + H}$ &      &    &                                       $9.70 \times 10^{-10}$ &   &             A93 \\
		281a &    $\mathrm{OH^+ + H_2O}$ &     $\mathrm{H_2O^+ + OH}$ &      &    &                                        $1.59 \times 10^{-9}$ &   &             A93 \\
		281b &               $\mathrm{}$ &      $\mathrm{H_3O^+ + O}$ &      &    &                                        $1.30 \times 10^{-9}$ &   &             A93 \\
		282a &     $\mathrm{OH^+ + HCO}$ &     $\mathrm{H_2O^+ + CO}$ &      &    &                 $4.85 \times 10^{-9}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		282b &               $\mathrm{}$ &      $\mathrm{HCO^+ + OH}$ &      &    &                 $4.85 \times 10^{-9}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		283 &       $\mathrm{OH^+ + N}$ &        $\mathrm{NO^+ + H}$ &      &    &                                       $8.90 \times 10^{-10}$ &   &           UMIST \\
		284 &     $\mathrm{OH^+ + N_2}$ &      $\mathrm{N_2H^+ + O}$ &      &    &                                       $2.40 \times 10^{-10}$ &   &             A93 \\
		285a &      $\mathrm{OH^+ + NO}$ &       $\mathrm{HNO^+ + O}$ &      &    &                                       $6.11 \times 10^{-10}$ &   &           UMIST \\
		285b &               $\mathrm{}$ &       $\mathrm{NO^+ + OH}$ &      &    &                                       $8.15 \times 10^{-10}$ &   &             A93 \\
		286 &       $\mathrm{OH^+ + O}$ &       $\mathrm{O_2^+ + H}$ &      &    &                                       $7.10 \times 10^{-10}$ &   &           UMIST \\
		287 &     $\mathrm{OH^+ + O_2}$ &      $\mathrm{O_2^+ + OH}$ &      &    &                                       $3.80 \times 10^{-10}$ &   &             A93 \\
		288 &      $\mathrm{OH^+ + OH}$ &      $\mathrm{H_2O^+ + O}$ &      &    &                 $1.21 \times 10^{-8}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		289 &     $\mathrm{O^+ + CO_2}$ &      $\mathrm{O_2^+ + CO}$ &      &    &                                        $1.10 \times 10^{-9}$ &   &             A93 \\
		290 &      $\mathrm{O^+ + e^-}$ &               $\mathrm{O}$ &      &    &               $1.40 \times 10^{-10}\left(T_i\right)^{-0.66}$ &   &           UMIST \\
		291 &        $\mathrm{O^+ + H}$ &         $\mathrm{H^+ + O}$ &      &    &                                       $6.40 \times 10^{-10}$ &   &             A93 \\
		292 &      $\mathrm{O^+ + H_2}$ &        $\mathrm{OH^+ + H}$ &      &    &                                        $1.62 \times 10^{-9}$ &   &             A93 \\
		293 &     $\mathrm{O^+ + H_2O}$ &      $\mathrm{H_2O^+ + O}$ &      &    &                                        $2.60 \times 10^{-9}$ &   &             A93 \\
		294a &      $\mathrm{O^+ + HCO}$ &       $\mathrm{HCO^+ + O}$ &      &    &                 $7.45 \times 10^{-9}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		294b &               $\mathrm{}$ &       $\mathrm{OH^+ + CO}$ &      &    &                 $7.45 \times 10^{-9}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		295 &      $\mathrm{O^+ + N_2}$ &        $\mathrm{NO^+ + N}$ &      &    & $4.58 \times 10^{-9}\left(T_i\right)^{-1.37}e^{-28.592/T_i}$ &   &             L03 \\
		296 &       $\mathrm{O^+ + NO}$ &        $\mathrm{NO^+ + O}$ &      &    &                                       $8.00 \times 10^{-13}$ &   &             A93 \\
		297 &      $\mathrm{O^+ + O_2}$ &       $\mathrm{O_2^+ + O}$ &      &    &                                       $2.10 \times 10^{-11}$ &   &             A93 \\
		298a &       $\mathrm{O^+ + OH}$ &       $\mathrm{O_2^+ + H}$ &      &    &                 $6.24 \times 10^{-9}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		298b &               $\mathrm{}$ &        $\mathrm{OH^+ + O}$ &      &    &                 $6.24 \times 10^{-9}\left(T_i\right)^{-0.5}$ &   &           UMIST \\
		\hline
	\end{longtable}
\end{small}

\begin{small}
	\begin{longtable}{ll}
		\caption{Reference keys for Table S2.}\label{tab:refkeys} \\
		\toprule
		Short code & Reference \\
		\midrule
		\endfirsthead
		
		\toprule
		Short code & Reference \\
		\midrule
		\endhead
		\midrule
		\multicolumn{2}{r}{{Continued on next page}} \\
		\midrule
		\endfoot
		
		\bottomrule
		\endlastfoot
		A03     & \citeA{Anicich2003}                            \\
		A93     & \citeA{Anicich1993}                              \\
		At89    & \citeA{Atkinson1989}                             \\
		B05     & \citeA{Baulch2005}                               \\
		B05     & \citeA{Baulch2005}                               \\
		B92     & \citeA{Baulch1992}                               \\
		Bo09    & \citeA{Borodi2009}                             \\
		B15     & \citeA{Burkholder2015}                         \\
		Bu19    & \citeA{Burkholder2019}                         \\
		Br83    & \citeA{Brune1983}                                \\
		Cam73   & \citeA{Campbell1973}                             \\
		C10     & \citeA{Cazaux2010}                             \\
		Ch17    & \citeA{Chaffin2017}                            \\
		D12     & \citeA{Deighan2012}                            \\
		Da78    & \citeA{Davidson1978}                             \\
		Do92    & \citeA{Doroshenko1992}                           \\
		Du13    & \citeA{Dutuit2013}                               \\
		Feh70   & \citeA{Fehsenfeld1970}                         \\
		Fl76    & \citeA{Fletcher1976}                             \\
		F93     & \citeA{Fox1993}                                \\
		F15     & \citeA{Fox2015a}                               \\
		G04     & \citeA{Geppert2004}                       \\
		G05     & \citeA{Geppert2005}                              \\
		G00     & \citeA{Geppert2000}                              \\
		Gu15    & \citeA{Gustafsson2015}                           \\
		He90    & \citeA{Herd1990} \\
		Her99   & \citeA{Herron1999}                               \\
		Hi97    & \citeA{Hierl1997}                                \\
		J00     & \citeA{Jensen2000}                               \\
		KIDA    & \citeA{KIDA}                                   \\
		K09     & \citeA{Korolov2009}                            \\
		Kl10    & \citeA{Klippenstein2010}                       \\
		L03     & \citeA{LeGarrec2003}                             \\
		M00     & \citeA{Milligan2000}                             \\
		Mi05    & \citeA{Mitchell2005}                             \\
		Mi90    & \citeA{Mitchell1990}                             \\
		N97     & \citeA{Nahar1997}                                \\
		NIST    & \citeA{NIST}                                   \\
		O78     & \citeA{Okabe1978}                                \\
		Pr94    & \citeA{Praxmarer1994}                            \\
		R98     & \citeA{Rosen1998}                                \\
		R00     & \citeA{Rosen2000}                                \\
		S11     & \citeA{Sander2011}                             \\
		Sc97    & \citeA{Scott1997}                                \\
		Sc98    & \citeA{Scott1998}                                \\
		SN09    & \citeA{SchunkandNagy2009}                       \\
		Sm02    & \citeA{Smith2002}                                \\
		Sp93    & \citeA{Spanel1993}                               \\
		SwRI    & \citeA{SWRI}                                    \\
		Tu75    & \citeA{Tully1975}                                \\
		Ts86    & \citeA{Tsang1986}                                \\
		Ts91    & \citeA{Tsang1991}                                \\
		UMIST   & \citeA{UMIST}                           \\
		V80     & \citeA{Viggiano1980}                             \\
		V05     & \citeA{Viggiano2005}                             \\
		V19     & \citeA{Vuitton2019}                             \\
		Y88     & \citeA{Yung1988}                               \\
		Y89     & \citeA{Yung1989}                               \\
		Yu05    & \citeA{Yu2005}								\\
		Z09     & \citeA{Zanchet2009}                              \\
		Est.    & Estimated.                                    
	\end{longtable}
\end{small}


\end{document}


